Experimental exploration of the QCD phase diagram

The different phases of strongly interacting matter are governed by Quantum Chromodynamics (QCD). At high temperature and/or density a deconfined, chirally symmetric phase of quarks and gluons is expected to govern the nature of strongly interacting matter, the so-called quark-gluon plasma. Here we review what is known about the existence of this exotic form of matter from an experimental point of view and confront the results with QCD predictions based on 'Lattice QCD', where QCD is discretized on a space-time lattice and solved numerically in a Monte Carlo approach. The form of the presentation is explicitly pedagogical but the results include even very recent developments. Our research is based on the interpretation of hadron production data from relativistic nucleus--nucleus collisions over a wide energy range, with the aim to make progress in the understanding of the QCD phase, and of phenomena like deconfinement and hadronization.

==> anc/SHM_review.txt <==

Experimental exploration of the QCD phase diagram
A. Andronic, P. Braun-Munzinger, K. Redlich, J. Stachel

https://arxiv.org/abs/2606.14799

*** Numerical values for the Figures in the paper ***

***
dN/dy yields, Pb-Pb 2.76 TeV, 0-10% Centrality (Fig. 2)
data: dN/dy value, total uncert.; SHM best fit

6.695e+02 4.800e+01  6.266e+02 
6.680e+02 4.700e+01  6.267e+02 
1.000e+02 8.000e+00  1.099e+02 
9.950e+01 8.500e+00  1.098e+02 
1.000e+02 8.000e+00  1.067e+02 
1.275e+01 1.590e+00  1.289e+01 
3.150e+01 2.500e+00  3.039e+01 
3.050e+01 2.500e+00  3.013e+01 
2.400e+01 2.500e+00  2.438e+01 
2.427e+01 2.460e+00  2.421e+01 
3.340e+00 2.474e-01  3.011e+00 
3.280e+00 2.377e-01  2.994e+00 
5.800e-01 9.850e-02  5.031e-01 
6.000e-01 1.030e-01  5.010e-01 
9.820e-02 1.580e-02  1.210e-01 
9.620e-02 2.010e-02  1.189e-01 
3.110e-04 7.060e-05  3.626e-04 
2.580e-04 8.100e-05  3.530e-04 
1.540e-04 4.110e-05  1.247e-04 
1.390e-04 4.260e-05  1.216e-04 
8.000e-07 5.000e-07  7.653e-07 
1.100e-06 4.500e-07  7.384e-07 

***
Numerical values of T, mu_B parametrizations, Eq.6 (Fig. 3 right, Fig. 8):
sqrt{s_NN} T(MeV) mu_B (MeV) mu_I3 (MeV) mu_S (MeV)

    2.32    61.1  783.8 -21.91  152.50  
    2.70    73.2  735.5 -18.29  138.67  
    3.00    81.8  701.4 -16.47  134.06  
    3.32    90.0  668.4 -15.18  129.45  
    3.84   101.2  620.9 -13.88  124.84  
    4.30   109.3  584.1 -13.16  120.81  
    4.85   117.2  545.5 -12.53  116.46  
    6.27   130.8  466.0 -11.31  105.25  
    7.62   138.4  409.3 -10.32   94.88  
    8.76   142.6  371.1  -9.56   86.85  
   12.30   149.4  287.8  -7.65   67.89  
   17.25   152.9  219.1  -5.88   51.28  
   30.00   155.4  135.6  -3.63   31.22  
   62.40   156.3   68.9  -1.84   15.66  
  130.00   156.5   34.0  -0.92    7.74  
  200.00   156.6   22.3  -0.61    5.00  
  600.00   156.6    7.5  -0.22    1.62  
 2760.00   156.6    1.6  -0.07    0.31  
 5500.00   156.6    0.8  -0.05    0.12  

***
Volume for one unit of rapidity at mid-rapidity (Fig. 3, left)
sqrt{s_NN} V(fm^3)

   2.32  4681.7 
   2.70  3480.3 
   3.00  2933.5 
   3.32  2484.8 
   3.84  1912.7 
   4.30  1689.4 
   4.85  1435.7 
   6.27  1084.3 
   7.62   981.3 
   8.76   959.6 
  12.30  1033.0 
  17.25  1096.5 
  30.00  1202.0 
  62.40  1542.2 
 130.00  1852.8 
 200.00  2152.8 
 600.00  2829.3 
2760.00  4239.4 
5500.00  4979.8 


***
Ratios (Fig. 4, central values)
sqrt{s_NN} p/pi+ pbar/pi- d/p K+/pi+ K-/pi- Lambda/pi+ phy/K- Xi-/phi Omega-/phi

    2.32  9.48e+00 5.09e-11 3.66e-01   3.24e-03 1.75e-05 3.15e-03   3.43e-01 1.43e-02 9.90e-08 
    2.70  4.80e+00 7.41e-09 2.48e-01   1.85e-02 3.91e-04 2.07e-02   1.72e-01 1.31e-01 1.92e-05 
    3.00  3.33e+00 1.03e-07 1.97e-01   4.87e-02 1.87e-03 5.28e-02   1.24e-01 3.89e-01 2.73e-04 
    3.32  2.50e+00 7.88e-07 1.61e-01   9.52e-02 5.78e-03 1.01e-01   1.01e-01 8.42e-01 2.00e-03 
    3.84  1.74e+00 7.79e-06 1.23e-01   1.55e-01 1.55e-02 1.56e-01   1.02e-01 1.31e+00 1.11e-02 
    4.30  1.38e+00 3.09e-05 9.97e-02   1.83e-01 2.46e-02 1.76e-01   1.13e-01 1.33e+00 2.16e-02 
    4.85  1.11e+00 1.00e-04 8.03e-02   2.01e-01 3.50e-02 1.83e-01   1.25e-01 1.20e+00 3.11e-02 
    6.27  7.31e-01 6.10e-04 5.13e-02   2.21e-01 5.69e-02 1.75e-01   1.44e-01 9.18e-01 4.27e-02 
    7.62  5.55e-01 1.58e-03 3.72e-02   2.25e-01 7.27e-02 1.61e-01   1.49e-01 7.72e-01 4.73e-02 
    8.76  4.59e-01 2.68e-03 3.00e-02   2.23e-01 8.34e-02 1.49e-01   1.52e-01 6.89e-01 4.91e-02 
   12.30  3.08e-01 6.89e-03 1.85e-02   2.18e-01 1.05e-01 1.21e-01   1.51e-01 5.48e-01 5.05e-02 
   17.25  2.18e-01 1.30e-02 1.22e-02   2.09e-01 1.23e-01 9.76e-02   1.46e-01 4.51e-01 4.95e-02 
   30.00  1.40e-01 2.49e-02 7.34e-03   1.97e-01 1.42e-01 7.18e-02   1.38e-01 3.53e-01 4.56e-02 
   62.40  9.46e-02 3.98e-02 4.83e-03   1.84e-01 1.57e-01 5.36e-02   1.30e-01 2.86e-01 4.17e-02 
  130.00  7.67e-02 5.01e-02 3.85e-03   1.78e-01 1.64e-01 4.55e-02   1.26e-01 2.54e-01 3.93e-02 
  200.00  7.13e-02 5.43e-02 3.58e-03   1.76e-01 1.68e-01 4.31e-02   1.24e-01 2.45e-01 3.86e-02 
  600.00  6.53e-02 5.95e-02 3.23e-03   1.73e-01 1.71e-01 4.02e-02   1.22e-01 2.33e-01 3.78e-02 
 2760.00  6.30e-02 6.18e-02 3.11e-03   1.72e-01 1.72e-01 3.91e-02   1.21e-01 2.29e-01 3.75e-02 
 5500.00  6.27e-02 6.21e-02 3.09e-03   1.72e-01 1.72e-01 3.89e-02   1.21e-01 2.28e-01 3.76e-02 

***
Yields, dN/dy (Fig. 5, central values)

* Mesons (Fig. 5 left), antiparticles added:

sqrt{s_NN} pi+ pi- K+ K- phi  eta rho0 omega

   2.32 8.942e+00 1.905e+01  2.897e-02 3.334e-04  1.14e-04  8.24e-02 6.27e-02 3.87e-03 
   2.70 1.580e+01 2.662e+01  2.924e-01 1.041e-02  1.79e-03  2.82e-01 1.77e-01 3.27e-02 
   3.00 2.226e+01 3.373e+01  1.084e+00 6.302e-02  7.80e-03  5.81e-01 3.73e-01 1.04e-01 
   3.32 2.907e+01 4.100e+01  2.769e+00 2.371e-01  2.40e-02  1.03e+00 6.98e-01 2.51e-01 
   3.84 3.864e+01 5.011e+01  6.006e+00 7.779e-01  7.94e-02  1.91e+00 1.42e+00 6.43e-01 
   4.30 4.865e+01 6.065e+01  8.907e+00 1.492e+00  1.69e-01  2.94e+00 2.33e+00 1.19e+00 
   4.85 5.728e+01 6.891e+01  1.153e+01 2.410e+00  3.01e-01  4.09e+00 3.42e+00 1.90e+00 
   6.27 7.286e+01 8.338e+01  1.613e+01 4.745e+00  6.82e-01  6.62e+00 5.88e+00 3.71e+00 
   7.62 8.596e+01 9.587e+01  1.935e+01 6.970e+00  1.04e+00  8.81e+00 7.96e+00 5.36e+00 
   8.76 9.692e+01 1.056e+02  2.163e+01 8.803e+00  1.33e+00  1.06e+01 9.56e+00 6.66e+00 
  12.30 1.281e+02 1.364e+02  2.788e+01 1.430e+01  2.16e+00  1.55e+01 1.40e+01 1.03e+01 
  17.25 1.502e+02 1.568e+02  3.139e+01 1.922e+01  2.81e+00  1.92e+01 1.73e+01 1.33e+01 
  30.00 1.743e+02 1.803e+02  3.434e+01 2.564e+01  3.53e+00  2.34e+01 2.10e+01 1.65e+01 
  62.40 2.298e+02 2.329e+02  4.229e+01 3.662e+01  4.75e+00  3.13e+01 2.79e+01 2.21e+01 
 130.00 2.779e+02 2.798e+02  4.938e+01 4.588e+01  5.78e+00  3.78e+01 3.39e+01 2.67e+01 
 200.00 3.229e+02 3.229e+02  5.676e+01 5.419e+01  6.72e+00  4.39e+01 3.94e+01 3.10e+01 
 600.00 4.244e+02 4.244e+02  7.353e+01 7.241e+01  8.86e+00  5.77e+01 5.18e+01 4.10e+01 
2760.00 6.359e+02 6.359e+02  1.094e+02 1.094e+02  1.33e+01  8.65e+01 7.76e+01 6.15e+01 
5500.00 7.470e+02 7.470e+02  1.286e+02 1.286e+02  1.56e+01  1.02e+02 9.11e+01 7.22e+01 

* Baryons and hypernuclei (Fig. 5 right), antiparticles in addition:

sqrt{s_NN} p pbar  Lambda antiLambda Xi- antiXi- Omega- antiOmega- d dbar 3He anti3He 4He anti4He hyper-t antihyper-t 4-Lambda-He anti4-Lambda-He

   2.32 8.474e+01 9.691e-10  2.812e-02 2.981e-11  1.63e-06 1.84e-13   1.13e-11 2.60e-16   3.10e+01 1.60e-21  2.65e+00 1.41e-33  2.63e-01 1.40e-45   6.42e-04 2.46e-35   1.64e-04 0.00e+00  
   2.70 7.587e+01 1.973e-07  3.273e-01 2.708e-08  2.34e-04 6.93e-10   3.43e-08 5.53e-12   1.88e+01 6.54e-17  1.32e+00 1.10e-26  9.19e-02 1.11e-36   3.75e-03 8.42e-28   7.42e-04 3.10e-37  
   3.00 7.422e+01 3.461e-06  1.177e+00 1.115e-06  3.04e-03 6.46e-08   2.13e-06 1.41e-09   1.46e+01 1.83e-14  9.18e-01 4.99e-23  5.34e-02 8.42e-32   9.14e-03 8.81e-24   1.59e-03 5.40e-32  
   3.32 7.256e+01 3.230e-05  2.945e+00 1.856e-05  2.02e-02 1.98e-06   4.80e-05 9.50e-08   1.17e+01 1.44e-12  6.66e-01 3.43e-20  3.38e-02 5.14e-28   1.63e-02 1.06e-20   2.53e-03 5.80e-28  
   3.84 6.733e+01 3.902e-04  6.022e+00 3.370e-04  1.04e-01 6.20e-05   8.82e-04 6.78e-06   8.26e+00 1.82e-10  4.15e-01 4.93e-17  1.76e-02 8.57e-24   2.12e-02 2.27e-17   2.86e-03 1.43e-23  
   4.30 6.724e+01 1.875e-03  8.554e+00 1.809e-03  2.25e-01 3.96e-04   3.65e-03 6.32e-05   6.71e+00 3.51e-09  3.04e-01 4.12e-15  1.14e-02 3.13e-21   2.16e-02 2.10e-15   2.61e-03 5.81e-21  
   4.85 6.331e+01 6.905e-03  1.046e+01 7.026e-03  3.62e-01 1.64e-03   9.36e-03 3.29e-04   5.08e+00 4.16e-08  2.07e-01 1.71e-13  6.75e-03 4.52e-19   1.88e-02 9.11e-14   2.02e-03 8.87e-19  
   6.27 5.324e+01 5.085e-02  1.276e+01 5.252e-02  6.26e-01 1.20e-02   2.91e-02 2.93e-03   2.73e+00 1.78e-06  8.60e-02 4.90e-11  2.10e-03 8.87e-16   1.12e-02 2.69e-11   9.25e-04 1.78e-15  
   7.62 4.769e+01 1.511e-01  1.386e+01 1.502e-01  8.03e-01 3.24e-02   4.92e-02 8.13e-03   1.78e+00 1.30e-05  4.53e-02 9.65e-10  8.85e-04 4.73e-14   7.15e-03 5.16e-10   4.77e-04 9.31e-14  
   8.76 4.453e+01 2.831e-01  1.445e+01 2.730e-01  9.19e-01 5.59e-02   6.55e-02 1.39e-02   1.33e+00 4.02e-05  2.92e-02 5.15e-09  4.84e-04 4.39e-13   5.14e-03 2.68e-09   2.93e-04 8.40e-13  
  12.30 3.946e+01 9.390e-01  1.552e+01 8.292e-01  1.18e+00 1.51e-01   1.09e-01 3.53e-02   7.28e-01 3.27e-04  1.09e-02 1.09e-07  1.23e-04 2.48e-11   2.36e-03 5.30e-08   9.20e-05 4.37e-11  
  17.25 3.268e+01 2.040e+00  1.466e+01 1.651e+00  1.27e+00 2.72e-01   1.39e-01 5.91e-02   4.00e-01 1.30e-03  4.28e-03 8.23e-07  3.36e-05 3.53e-10   1.06e-03 3.68e-07   2.90e-05 5.76e-10  
  30.00 2.440e+01 4.495e+00  1.252e+01 3.291e+00  1.25e+00 4.81e-01   1.61e-01 9.39e-02   1.79e-01 5.46e-03  1.21e-03 6.61e-06  5.93e-06 5.50e-09   3.45e-04 2.67e-06   5.95e-06 8.07e-09  
  62.40 2.175e+01 9.269e+00  1.232e+01 6.252e+00  1.36e+00 8.35e-01   1.98e-01 1.50e-01   1.05e-01 1.80e-02  4.81e-04 3.45e-05  1.57e-06 4.61e-08   1.50e-04 1.29e-05   1.75e-06 6.22e-08  
 130.00 2.131e+01 1.401e+01  1.264e+01 9.066e+00  1.47e+00 1.15e+00   2.27e-01 1.97e-01   8.21e-02 3.45e-02  3.04e-04 8.30e-05  7.97e-07 1.40e-07   9.97e-05 2.97e-05   9.34e-07 1.80e-07  
 200.00 2.303e+01 1.752e+01  1.392e+01 1.118e+01  1.64e+00 1.40e+00   2.59e-01 2.37e-01   8.25e-02 4.65e-02  2.84e-04 1.21e-04  6.91e-07 2.22e-07   9.45e-05 4.26e-05   8.25e-07 2.81e-07  
 600.00 2.773e+01 2.527e+01  1.704e+01 1.583e+01  2.06e+00 1.95e+00   3.35e-01 3.24e-01   8.97e-02 7.41e-02  2.82e-04 2.12e-04  6.25e-07 4.24e-07   9.58e-05 7.33e-05   7.61e-07 5.27e-07  
2760.00 4.006e+01 3.930e+01  2.484e+01 2.442e+01  3.04e+00 2.99e+00   4.97e-01 4.93e-01   1.25e-01 1.20e-01  3.78e-04 3.55e-04  8.05e-07 7.42e-07   1.29e-04 1.22e-04   9.89e-07 9.13e-07  
5500.00 4.686e+01 4.636e+01  2.909e+01 2.884e+01  3.56e+00 3.53e+00   5.86e-01 5.81e-01   1.45e-01 1.42e-01  4.37e-04 4.23e-04  9.26e-07 8.86e-07   1.50e-04 1.45e-04   1.14e-06 1.09e-06  

***
Thermodynamical quantites (Fig. 7)

sqrt{s_NN} epsilon P EoS n_mes n_bar n_str entropy/10 entropy/particle

    2.32  6.34e+01 3.39e+00 5.32e+01  4.679e-03 5.224e-02 6.535e-04 3.212e-02  5.643e+00
    2.70  6.97e+01 4.74e+00 5.55e+01  1.025e-02 5.722e-02 2.117e-03 3.950e-02  5.855e+00
    3.00  8.04e+01 6.29e+00 6.16e+01  1.657e-02 6.415e-02 4.231e-03 4.832e-02  5.986e+00
    3.32  9.54e+01 8.34e+00 7.03e+01  2.504e-02 7.284e-02 7.514e-03 5.979e-02  6.108e+00
    3.84  1.24e+02 1.24e+01 8.72e+01  4.209e-02 8.745e-02 1.494e-02 8.132e-02  6.278e+00
    4.30  1.52e+02 1.64e+01 1.03e+02  5.946e-02 9.933e-02 2.306e-02 1.017e-01  6.404e+00
    4.85  1.85e+02 2.12e+01 1.22e+02  8.163e-02 1.109e-01 3.364e-02 1.256e-01  6.523e+00
    6.27  2.56e+02 3.25e+01 1.59e+02  1.370e-01 1.269e-01 5.939e-02 1.771e-01  6.714e+00
    7.62  3.01e+02 4.02e+01 1.80e+02  1.798e-01 1.288e-01 7.757e-02 2.098e-01  6.799e+00
    8.76  3.24e+02 4.47e+01 1.90e+02  2.077e-01 1.256e-01 8.828e-02 2.277e-01  6.833e+00
   12.30  3.55e+02 5.18e+01 2.00e+02  2.605e-01 1.093e-01 1.052e-01 2.535e-01  6.855e+00
   17.25  3.63e+02 5.50e+01 1.98e+02  2.924e-01 9.177e-02 1.124e-01 2.625e-01  6.834e+00
   30.00  3.60e+02 5.65e+01 1.90e+02  3.161e-01 7.272e-02 1.153e-01 2.639e-01  6.788e+00
   62.40  3.54e+02 5.67e+01 1.84e+02  3.251e-01 6.273e-02 1.152e-01 2.620e-01  6.754e+00
  130.00  3.52e+02 5.66e+01 1.82e+02  3.271e-01 5.993e-02 1.149e-01 2.610e-01  6.744e+00
  200.00  3.52e+02 5.66e+01 1.82e+02  3.274e-01 5.941e-02 1.149e-01 2.608e-01  6.741e+00
  600.00  3.52e+02 5.66e+01 1.82e+02  3.276e-01 5.905e-02 1.148e-01 2.606e-01  6.740e+00
 2760.00  3.51e+02 5.66e+01 1.82e+02  3.276e-01 5.901e-02 1.148e-01 2.606e-01  6.740e+00
 5500.00  3.51e+02 5.66e+01 1.82e+02  3.276e-01 5.900e-02 1.148e-01 2.606e-01  6.740e+00

